Efficient quantum gate decomposition via adaptive circuit compression

In this work, we report on a novel quantum gate approximation algorithm based on the application of parametric two-qubit gates in the synthesis process. The utilization of these parametric two-qubit gates in the circuit design allows us to transform the discrete combinatorial problem of circuit synthesis into an optimization problem over continuous variables. The circuit is then compressed by a sequential removal of two-qubit gates from the design, while the remaining building blocks are continuously adapted to the reduced gate structure by iterated learning cycles. We implemented the developed algorithm in the SQUANDER software package and benchmarked it against several state-of-the-art quantum gate synthesis tools. Our numerical experiments revealed outstanding circuit compression capabilities of our compilation algorithm providing the most optimal gate count in the majority of the addressed quantum circuits.

==> IBM_benchmark.py <==
import cirq
import math
from qgd_python.decomposition.qgd_N_Qubit_Decomposition_adaptive import qgd_N_Qubit_Decomposition_adaptive
import numpy as np
from qiskit import QuantumCircuit, transpile
from qiskit.test.mock import FakeBoeblingen
from qfast import synthesize
from qfast import perm
import time
import sys

import qsearch
from qsearch import unitaries, advanced_unitaries, leap_compiler, multistart_solvers, parallelizers, post_processing
import search_compiler as sc
from qsearch.solvers import LeastSquares_Jac_SolverNative
#

qc = QuantumCircuit.from_qasm_file( '/home/rakytap/ibm_qx_mapping/examples/3_17_13.qasm' )

print('Original circuit:')
print('Depth:', qc.depth())
print('Gate counts:', qc.count_ops())
print()
print()
print()


from qiskit import execute
from qiskit import Aer
import numpy.linalg as LA
    
# test the decomposition of the matrix
## Qiskit backend for simulator
backend = Aer.get_backend('unitary_simulator')
    
## job execution and getting the result as an object
job = execute(qc, backend)
## the result of the Qiskit job
result = job.result()
    
## the unitary matrix from the result object
Umtx = result.get_unitary(qc)
Umtx = np.asarray(Umtx)

gate_count_qiskit=[]
depth_qiskit=[]
time_qiskit=[]

gate_count_qfast=[]
depth_qfast=[]
time_qfast=[]
error_qfast = []

gate_count_squander=[]
depth_squander=[]
time_squander=[]
error_squander = []


gate_count_qsearch=[]
depth_qsearch=[]
time_qsearch=[]
error_qsearch = []

## Qiskit backend for simulator
backend = Aer.get_backend('unitary_simulator')

for idx in range(30):

	################################################# 
	# QISKIT decomposition
	
	print()
	print()
	print('******************************************************************')
	print('QISKIT decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()

	start = time.time()   

	qbit_num = int(round( np.log2( len(Umtx) ) ))

	qc_Umtx = QuantumCircuit(qbit_num)
	qbits = [ idx for idx in range(qbit_num)]
	qc_Umtx.unitary(Umtx, qbits)

	qiskit_qc = transpile(qc_Umtx, optimization_level=3, basis_gates=['cx', 'u3'], layout_method='sabre')
	time_loc = time.time() - start


	print('Optimization Level {}'.format(3))
	print('Depth:', qiskit_qc.depth())
	print('Gate counts:', qiskit_qc.count_ops())
	print('time elapsed:', time_loc )
	print()
	sys.stdout.flush()

	gate_count_qiskit += [qiskit_qc.count_ops()]
	depth_qiskit += [qiskit_qc.depth()]
	time_qiskit += [time_loc]




	###############################################
	# QFast decomposition
	
	print()
	print()
	print('******************************************************************')
	print('QFast decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()
	# Synthesize the Umtx unitary with QFast
	start = time.time()   
	qubit_order = tuple( reversed( range( qbit_num ) ) )
	P = perm.calc_permutation_matrix( qbit_num, qubit_order )
	Umtx_permuted = P @ np.asarray(Umtx) @ P.T
	#qfast_qasm = synthesize( Umtx_permuted )
	qfast_qasm = synthesize( Umtx_permuted )
	time_loc = time.time() - start


	qfast_qc = QuantumCircuit.from_qasm_str( qfast_qasm )
	print('Depth:', qfast_qc.depth())
	print('Gate counts:', qfast_qc.count_ops())
	print('time elapsed:', time_loc )
	#print(qfast_qc)

	from qiskit import execute
	from qiskit import Aer
	import numpy.linalg as LA
    


	# test the decomposition of the matrix
	## Qiskit backend for simulator
	backend = Aer.get_backend('unitary_simulator')
    
	## job execution and getting the result as an object
	job = execute(qfast_qc, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(qfast_qc)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(Umtx,decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  (np.real(np.trace(product_matrix)))
	print('QFast decomposition error: ',decomposition_error)



	sys.stdout.flush()

	gate_count_qfast += [qfast_qc.count_ops()]
	depth_qfast += [qfast_qc.depth()]
	time_qfast += [time_loc]
	error_qfast += [decomposition_error]
		
	###############################################
	

	print()
	print()
	print('******************************************************************')
	print('SQUANDER decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()
	sys.stdout.flush()


	start = time.time()   

	#print(np.abs(Umtx))
	# creating a class to decompose the 
	cDecompose = qgd_N_Qubit_Decomposition_adaptive( Umtx.conj().T, 7, 0, initial_guess="RANDOM", method="limited"  )


	# setting the tolerance of the optimization process. The final error of the decomposition would scale with the square root of this value.
	cDecompose.set_Optimization_Tolerance( 1e-7 )

	# starting the decomposition
	cDecompose.Start_Decomposition(True)

	time_loc = time.time() - start

	# list the decomposing operations
	#cDecompose.List_Gates()

        
	#quantum_circuit = cDecompose.get_Cirq_Circuit()
	quantum_circuit = cDecompose.get_Quantum_Circuit()
	SQUANDER_qasm = quantum_circuit.qasm()
	print(SQUANDER_qasm)

	sys.stdout.flush()
	print()
	print('Depth:', quantum_circuit.depth())
	print('Gate counts:', quantum_circuit.count_ops())
	print('time elapsed:', time_loc )


	## job execution and getting the result as an object
	job = execute(quantum_circuit, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(quantum_circuit)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(np.asarray(Umtx),decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  (np.real(np.trace(product_matrix)))
	print('SQUANDER decomposition error: ',decomposition_error)

	gate_count_squander += [quantum_circuit.count_ops()]
	depth_squander += [quantum_circuit.depth()]
	time_squander += [time_loc]
	error_squander += [decomposition_error]

	
print()
print('#QISKIT results')
print('gate_count_qiskit=', gate_count_qiskit)
print('depth_qiskit=', depth_qiskit)
print('time_qiskit=',time_qiskit) 
print()
print()

print()
print('#QFAST results')
print('gate_count_qfast=', gate_count_qfast)
print('depth_qfast=', depth_qfast)
print('time_qfast=',time_qfast) 
print('error_qfast=',error_qfast) 
print()

print()
print('#SQUANDER results')
print('gate_count=', gate_count_squander)
print('depth=', depth_squander)
print('time=',time_squander) 
print('error=',error_squander) 
print()
print()



for idx in range(10):

	###############################################
	# Search Compiler decomposition

	qbit_num = int(round( np.log2( len(Umtx) ) ))

	qubit_order = tuple( reversed( range( qbit_num ) ) )
	P = perm.calc_permutation_matrix( qbit_num, qubit_order )
	Umtx_permuted = P @ np.asarray(Umtx) @ P.T


	start = time.time()   
	
	# create the project
	with qsearch.Project("benchmark") as project:

		project.add_compilation("benchmark", Umtx_permuted)
		# set a miniumum search depth (to reduce frequent chopping that gets nowhere)
		project["min_depth"] = 4
		# configure qsearch to use the leap compiler
		project["compiler_class"] = leap_compiler.LeapCompiler
		project["verbosity"] = 0
		project["solver"] = LeastSquares_Jac_SolverNative(1, 1e-8, 1e-8)
		project.run()
		project.post_process(post_processing.LEAPReoptimizing_PostProcessor(), solver=multistart_solvers.MultiStart_Solver(8), parallelizer=parallelizers.ProcessPoolParallelizer, reoptimize_size=7)
		qasm_decomposition = project.assemble("benchmark", assembler=qsearch.assemblers.ASSEMBLER_IBMOPENQASM)

	time_loc = time.time() - start

	
	qsearch_qc = QuantumCircuit.from_qasm_str( qasm_decomposition ) 

	sys.stdout.flush()
	print()
	print('Depth:', qsearch_qc.depth())
	print('Gate counts:', qsearch_qc.count_ops())
	print('time elapsed:', time_loc )


	## job execution and getting the result as an object
	job = execute(qsearch_qc, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(qsearch_qc)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(np.asarray(Umtx),decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  (np.real(np.trace(product_matrix)))
	print('Qsearch decomposition error: ',decomposition_error)

	gate_count_qsearch += [qsearch_qc.count_ops()]
	depth_qsearch += [qsearch_qc.depth()]
	time_qsearch += [time_loc]
	error_qsearch += [decomposition_error]

	import shutil
	shutil.rmtree('benchmark')
	





print()
print('#QSEARCH results')
print('gate_count_qsearch=', gate_count_qsearch)
print('depth_qsearch=', depth_qsearch)
print('time_qsearch=',time_qsearch) 
print('error_qsearch=',error_qsearch) 
print()
print()


==> IBM_benchmark_Opt.py <==
import cirq
import math
from qgd_python.decomposition.qgd_N_Qubit_Decomposition_adaptive import qgd_N_Qubit_Decomposition_adaptive
import numpy as np
from qiskit import QuantumCircuit, transpile
from qiskit.test.mock import FakeBoeblingen
from qfast import synthesize
from qfast import perm
import time
import sys


#

qc = QuantumCircuit.from_qasm_file( '/home/rakytap/ibm_qx_mapping/examples/one-two-three-v0_98.qasm' )

print('Original circuit:')
print('Depth:', qc.depth())
print('Gate counts:', qc.count_ops())
print()
print()
print()


from qiskit import execute
from qiskit import Aer
import numpy.linalg as LA
    
# test the decomposition of the matrix
## Qiskit backend for simulator
backend = Aer.get_backend('unitary_simulator')
    
## job execution and getting the result as an object
job = execute(qc, backend)
## the result of the Qiskit job
result = job.result()
    
## the unitary matrix from the result object
Umtx = result.get_unitary(qc)
Umtx = np.asarray(Umtx)

gate_count_qiskit=[]
depth_qiskit=[]
time_qiskit=[]

gate_count_qfast=[]
depth_qfast=[]
time_qfast=[]
error_qfast = []

gate_count_squander=[]
depth_squander=[]
time_squander=[]
error_squander = []

for idx in range(10):

	################################################# 
	# QISKIT decomposition

	print()
	print()
	print('******************************************************************')
	print('QISKIT decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()

	start = time.time()   

	qbit_num = int(round( np.log2( len(Umtx) ) ))

	qc_Umtx = QuantumCircuit(qbit_num)
	qbits = [ idx for idx in range(qbit_num)]
	qc_Umtx.unitary(Umtx, qbits)

	qiskit_qc = transpile(qc_Umtx, optimization_level=3, basis_gates=['cx', 'u3'], layout_method='sabre')
	time_loc = time.time() - start


	print('Optimization Level {}'.format(3))
	print('Depth:', qiskit_qc.depth())
	print('Gate counts:', qiskit_qc.count_ops())
	print('time elapsed:', time_loc )
	print()
	sys.stdout.flush()

	gate_count_qiskit += [qiskit_qc.count_ops()]
	depth_qiskit += [qiskit_qc.depth()]
	time_qiskit += [time_loc]




	###############################################
	# QFast decomposition
		
	print()
	print()
	print('******************************************************************')
	print('QFast decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()



	# Synthesize the Umtx unitary with QFast
	start = time.time()   
	qubit_order = tuple( reversed( range( qbit_num ) ) )
	P = perm.calc_permutation_matrix( qbit_num, qubit_order )
	Umtx_permuted = P @ np.asarray(Umtx) @ P.T
	qfast_qasm = synthesize( Umtx_permuted )
	time_loc = time.time() - start


	qfast_qc = QuantumCircuit.from_qasm_str( qfast_qasm )


	print('Depth:', qfast_qc.depth())
	print('Gate counts:', qfast_qc.count_ops())
	print('time elapsed:', time_loc )
	#print(qfast_qc)

	# test the decomposition of the matrix
	## Qiskit backend for simulator
	backend = Aer.get_backend('unitary_simulator')
    
	## job execution and getting the result as an object
	job = execute(qfast_qc, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(qfast_qc)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(Umtx,decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  np.sqrt(LA.norm(product_matrix, 2))
	print('QFast decomposition error: ',decomposition_error)


	print('QFast+QISKIT transpile')
	qfast_qc = transpile(qfast_qc, optimization_level=3, basis_gates=['cz', 'u3'], layout_method='sabre')
	print('Depth:', qfast_qc.depth())
	print('Gate counts:', qfast_qc.count_ops())

	from qiskit import execute
	from qiskit import Aer
	import numpy.linalg as LA
    


	# test the decomposition of the matrix
	## Qiskit backend for simulator
	backend = Aer.get_backend('unitary_simulator')
    
	## job execution and getting the result as an object
	job = execute(qfast_qc, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(qfast_qc)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(Umtx,decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  np.sqrt(LA.norm(product_matrix, 2))
	print('QFast decomposition error after Qiskit transpile: ',decomposition_error)
	Umtx = Umtx*np.exp(-1j*(phase+qfast_qc.global_phase))


	sys.stdout.flush()

	gate_count_qfast += [qfast_qc.count_ops()]
	depth_qfast += [qfast_qc.depth()]
	time_qfast += [time_loc]
	error_qfast += [decomposition_error]
		
	###############################################
	# Search Compiler decomposition
	'''
	print( 'Search compiler decomposition')
	
	compiler = sc.SearchCompiler()
	circuit, vector = compiler.compile(Umtx)

	qasm_decomposition = sc.assembler.assemble(circuit, vector, sc.assembler.ASSEMBLY_IBMOPENQASM) # to get output as a string

	print(qasm_decomposition)
	'''
	###############################################

	
	print()
	print()
	print('******************************************************************')
	print('SQUANDER decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()
	sys.stdout.flush()


	start = time.time()   

	#print(np.abs(Umtx))
	# creating a class to decompose the 
	cDecompose = qgd_N_Qubit_Decomposition_adaptive( Umtx.conj().T, 8, 2, initial_guess="RANDOM", method="limited"  )


	# setting the tolerance of the optimization process. The final error of the decomposition would scale with the square root of this value.
	cDecompose.set_Optimization_Tolerance( 1e-7 )

	# import initial quantum circuit for the decomposition
	cDecompose.import_Qiskit_Circuit(qfast_qc)

	# starting the decomposition
	cDecompose.Start_Decomposition(True)

	time_loc = time.time() - start

	# list the decomposing operations
	#cDecompose.List_Gates()

        
	#quantum_circuit = cDecompose.get_Cirq_Circuit()
	quantum_circuit = cDecompose.get_Quantum_Circuit()

	sys.stdout.flush()
	print()
	print('Depth:', quantum_circuit.depth())
	print('Gate counts:', quantum_circuit.count_ops())
	print('time elapsed:', time_loc )


	## job execution and getting the result as an object
	job = execute(quantum_circuit, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(quantum_circuit)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(np.asarray(Umtx),decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  np.sqrt(LA.norm(product_matrix, 2))
	print('SQUANDER decomposition error: ',decomposition_error)

	gate_count_squander += [quantum_circuit.count_ops()]
	depth_squander += [quantum_circuit.depth()]
	time_squander += [time_loc]
	error_squander += [decomposition_error]
	

print()
print('QISKIT results')
print('gate count:', gate_count_qiskit)
print('depth:', depth_qiskit)
print('time:',time_qiskit) 
print()
print()

print()
print('QFAST results')
print('gate count:', gate_count_qfast)
print('depth:', depth_qfast)
print('time:',time_qfast) 
print('error:',error_qfast) 
print()

print()
print('SQUANDER results')
print('gate count:', gate_count_squander)
print('depth:', depth_squander)
print('time:',time_squander) 
print('error:',error_squander) 
print()
print()


==> IBM_benchmark_linear.py <==
import cirq
import math
from qgd_python.decomposition.qgd_N_Qubit_Decomposition_adaptive import qgd_N_Qubit_Decomposition_adaptive
import numpy as np
from qiskit import QuantumCircuit, transpile
from qiskit.transpiler import CouplingMap
from qiskit.test.mock import FakeBoeblingen
from qfast import synthesize
from qfast import perm
import time
import sys

import qsearch
from qsearch import unitaries, advanced_unitaries, leap_compiler, multistart_solvers, parallelizers, post_processing, gatesets
import search_compiler as sc
from qsearch.solvers import LeastSquares_Jac_SolverNative
#

qc = QuantumCircuit.from_qasm_file( '/home/rakytap/ibm_qx_mapping/examples/3_17_13.qasm' )

print('Original circuit:')
print('Depth:', qc.depth())
print('Gate counts:', qc.count_ops())
print()
print()
print()


from qiskit import execute
from qiskit import Aer
import numpy.linalg as LA
    
# test the decomposition of the matrix
## Qiskit backend for simulator
backend = Aer.get_backend('unitary_simulator')
    
## job execution and getting the result as an object
job = execute(qc, backend)
## the result of the Qiskit job
result = job.result()
    
## the unitary matrix from the result object
Umtx = result.get_unitary(qc)
Umtx = np.asarray(Umtx)

gate_count_qiskit=[]
depth_qiskit=[]
time_qiskit=[]

gate_count_qfast=[]
depth_qfast=[]
time_qfast=[]
error_qfast = []

gate_count_squander=[]
depth_squander=[]
time_squander=[]
error_squander = []


gate_count_qsearch=[]
depth_qsearch=[]
time_qsearch=[]
error_qsearch = []

## Qiskit backend for simulator
backend = Aer.get_backend('unitary_simulator')

qbit_num = int(round( np.log2( len(Umtx) ) ))

# setting linear connectivity
coupling_graph = list()
for idx in range(qbit_num-1):
	coupling_graph.append((idx, idx+1))
print(type(coupling_graph[0]))
print(coupling_graph)
print(qbit_num)

for idx in range(0):



	################################################# 
	# QISKIT decomposition
	
	print()
	print()
	print('******************************************************************')
	print('QISKIT decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()

	start = time.time()   



	qc_Umtx = QuantumCircuit(qbit_num)
	qbits = [ idx for idx in range(qbit_num)]
	qc_Umtx.unitary(Umtx, qbits)

	qiskit_qc = transpile(qc_Umtx, optimization_level=3, basis_gates=['cx', 'u3'], layout_method='sabre', coupling_map=CouplingMap(coupling_graph))
	time_loc = time.time() - start

	print('Optimization Level {}'.format(3))
	print('Depth:', qiskit_qc.depth())
	print('Gate counts:', qiskit_qc.count_ops())
	print('time elapsed:', time_loc )
	print()
	sys.stdout.flush()

	gate_count_qiskit += [qiskit_qc.count_ops()]
	depth_qiskit += [qiskit_qc.depth()]
	time_qiskit += [time_loc]


	###############################################
	# QFast decomposition
	
	print()
	print()
	print('******************************************************************')
	print('QFast decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()


	
	# Synthesize the Umtx unitary with QFast
	start = time.time()   
	qubit_order = tuple( reversed( range( qbit_num ) ) )
	P = perm.calc_permutation_matrix( qbit_num, qubit_order )
	Umtx_permuted = P @ np.asarray(Umtx) @ P.T
	#qfast_qasm = synthesize( Umtx_permuted )
	qfast_qasm = synthesize( Umtx_permuted, coupling_graph=coupling_graph )
	time_loc = time.time() - start


	qfast_qc = QuantumCircuit.from_qasm_str( qfast_qasm )
	print('Depth:', qfast_qc.depth())
	print('Gate counts:', qfast_qc.count_ops())
	print('time elapsed:', time_loc )
	#print(qfast_qc)

	from qiskit import execute
	from qiskit import Aer
	import numpy.linalg as LA
    


	# test the decomposition of the matrix
	## Qiskit backend for simulator
	backend = Aer.get_backend('unitary_simulator')
    
	## job execution and getting the result as an object
	job = execute(qfast_qc, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(qfast_qc)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(Umtx,decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  (np.real(np.trace(product_matrix)))
	print('QFast decomposition error: ',decomposition_error)



	sys.stdout.flush()

	gate_count_qfast += [qfast_qc.count_ops()]
	depth_qfast += [qfast_qc.depth()]
	time_qfast += [time_loc]
	error_qfast += [decomposition_error]
	
	###############################################
	

	print()
	print()
	print('******************************************************************')
	print('SQUANDER decomposition')
	print('******************************************************************')
	print('******************************************************************')
	print()
	print()
	sys.stdout.flush()


	start = time.time()   

	#print(np.abs(Umtx))
	# creating a class to decompose the 
	cDecompose = qgd_N_Qubit_Decomposition_adaptive( Umtx.conj().T, 17, 7, initial_guess="RANDOM", method="limited", topology=coupling_graph  )


	# setting the tolerance of the optimization process. The final error of the decomposition would scale with the square root of this value.
	cDecompose.set_Optimization_Tolerance( 1e-7 )

	# starting the decomposition
	cDecompose.Start_Decomposition(True)

	time_loc = time.time() - start

	# list the decomposing operations
	#cDecompose.List_Gates()

        
	#quantum_circuit = cDecompose.get_Cirq_Circuit()
	quantum_circuit = cDecompose.get_Quantum_Circuit()
	SQUANDER_qasm = quantum_circuit.qasm()
	print(SQUANDER_qasm)

	sys.stdout.flush()
	print()
	print('Depth:', quantum_circuit.depth())
	print('Gate counts:', quantum_circuit.count_ops())
	print('time elapsed:', time_loc )


	## job execution and getting the result as an object
	job = execute(quantum_circuit, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(quantum_circuit)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(np.asarray(Umtx),decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  (np.real(np.trace(product_matrix)))
	print('SQUANDER decomposition error: ',decomposition_error)

	gate_count_squander += [quantum_circuit.count_ops()]
	depth_squander += [quantum_circuit.depth()]
	time_squander += [time_loc]
	error_squander += [decomposition_error]

	
print()
print('#QISKIT results')
print('gate_count_qiskit=', gate_count_qiskit)
print('depth_qiskit=', depth_qiskit)
print('time_qiskit=',time_qiskit) 
print()
print()

print()
print('#QFAST results')
print('gate_count_qfast=', gate_count_qfast)
print('depth_qfast=', depth_qfast)
print('time_qfast=',time_qfast) 
print('error_qfast=',error_qfast) 
print()

print()
print('#SQUANDER results')
print('gate_count=', gate_count_squander)
print('depth=', depth_squander)
print('time=',time_squander) 
print('error=',error_squander) 
print()
print()


for idx in range(15):

	###############################################
	# Search Compiler decomposition

	qbit_num = int(round( np.log2( len(Umtx) ) ))

	qubit_order = tuple( reversed( range( qbit_num ) ) )
	P = perm.calc_permutation_matrix( qbit_num, qubit_order )
	Umtx_permuted = P @ np.asarray(Umtx) @ P.T


	start = time.time()   
	
	# create the project
	with qsearch.Project("benchmark") as project:

		project.add_compilation("benchmark", Umtx_permuted)
		# set a miniumum search depth (to reduce frequent chopping that gets nowhere)
		project["min_depth"] = 4
		# configure qsearch to use the leap compiler
		project["compiler_class"] = leap_compiler.LeapCompiler
		project["gateset"] = gatesets.QubitCNOTAdjacencyList(coupling_graph)
		project["verbosity"] = 0
		project["solver"] = LeastSquares_Jac_SolverNative(1, 1e-8, 1e-8)
		project.run()
		project.post_process(post_processing.LEAPReoptimizing_PostProcessor(), solver=multistart_solvers.MultiStart_Solver(8), parallelizer=parallelizers.ProcessPoolParallelizer, reoptimize_size=7)
		qasm_decomposition = project.assemble("benchmark", assembler=qsearch.assemblers.ASSEMBLER_IBMOPENQASM)

	time_loc = time.time() - start

	
	qsearch_qc = QuantumCircuit.from_qasm_str( qasm_decomposition ) 

	sys.stdout.flush()
	print()
	print('Depth:', qsearch_qc.depth())
	print('Gate counts:', qsearch_qc.count_ops())
	print('time elapsed:', time_loc )


	## job execution and getting the result as an object
	job = execute(qsearch_qc, backend)
	## the result of the Qiskit job
	result = job.result()
    
	## the unitary matrix from the result object
	decomposed_matrix = result.get_unitary(qsearch_qc)
	decomposed_matrix = np.asarray(decomposed_matrix)

	# the error of the QFast decomposition
	product_matrix = np.dot(np.asarray(Umtx),decomposed_matrix.conj().T)
	phase = np.angle(product_matrix[0,0])
	product_matrix = product_matrix*np.exp(-1j*phase)
	product_matrix = np.eye(len(Umtx))*2 - product_matrix - product_matrix.conj().T
	decomposition_error =  (np.real(np.trace(product_matrix)))
	print('Qsearch decomposition error: ',decomposition_error)

	gate_count_qsearch += [qsearch_qc.count_ops()]
	depth_qsearch += [qsearch_qc.depth()]
	time_qsearch += [time_loc]
	error_qsearch += [decomposition_error]

	import shutil
	shutil.rmtree('benchmark')
	





print()
print('#QSEARCH results')
print('gate_count_qsearch=', gate_count_qsearch)
print('depth_qsearch=', depth_qsearch)
print('time_qsearch=',time_qsearch) 
print('error_qsearch=',error_qsearch) 
print()
print()

